Time Series based Ensemble Model Output Statistics for Temperature Forecasts Postprocessing

Nowadays, weather prediction is based on numerical weather prediction (NWP) models to produce an ensemble of forecasts. Despite of large improvements over the last few decades, they still tend to exhibit systematic bias and dispersion errors. Consequently, these forecasts may be improved by statistical postprocessing. This work proposes an extension of the ensemble model output statistics (EMOS) method in a time series framework. Besides of taking account of seasonality and trend in the location and scale parameter of the predictive distribution, the autoregressive process in the mean forecast errors or the standardized forecast errors is considered. The models can be further extended by allowing generalized autoregressive conditional heteroscedasticity (GARCH). Last but not least, it is outlined how to use these models for arbitrary forecast horizons. To illustrate the performance of the suggested EMOS models in time series fashion, we present a case study for the postprocessing of 2 m surface temperature forecasts using five different lead times and a set of observation stations in Germany. The results indicate that the time series EMOS extensions are able to significantly outperform the benchmark EMOS and autoregressive adjusted EMOS (AR-EMOS) in most of the lead time-station cases. To complement this article, our method is accompanied by an R-package called tsEMOS.

==> eval_reduced_stations.R <==
library(doMC)
registerDoMC(cores = 10)
library(eppverification)
library(RColorBrewer)
library(ggmap)
library(ggplot2)
library(ggthemes)
library(patchwork)
library(dplyr)
library(maps)
library(imputeTS)

# get data as for fitting
load("/Users/david/ownCloud/PhD/Forschungsgruppe/Daten/t2m_24_120_2015_2020.Rdata")
# which locations should be removed > 3 NA in a row
load("/Users/david/Desktop/ids_rm.RData")
data <- t2m_24_120_2015_2020
lt <- c(24, 48, 72, 96, 120)
# iterate over each leadtime
dat <- foreach(j = 1:length(lt), .combine = "rbind") %dopar% {
 
  # extract data for leadtime lt[j]    
  df <- data[data$lt == lt[j], ]
  # extract locations (by id)
  ids <- unique(df$id)
  
  # impute missing observation values (ensemble forecasts are complete!)
  for (k in 1:length(ids)) {
    df[df$id == ids[k], "obs"] <- na_ma(df[df$id == ids[k], "obs"])
  }
  
  df

}
data <- dat
rm(dat, t2m_24_120_2015_2020)
# all locations
ids <- unique(data$id)
# subset to the locations with <= 3 NA in a row
ids <- ids[!ids %in% ids_rm]
stat_info <- unique(data[, c("id", "name", "lon", "lat", "elev")])
stat_info <- stat_info[stat_info$id %in% ids, ]
# necessary for plots later
d <- 5
cols <- rev(brewer.pal(8, "Dark2"))[-8]
x <- seq(24, 120, by = 24)


mypalette <- brewer.pal(n = 9, name = "RdPu")
swatchplot(mypalette, cvd = TRUE)
stat_info$group <- "1"
stat_info[stat_info$name == "Metzingen", "group"] <- 2
# 7 x 7 

registerDoMC(cores = detectCores())
register_google(key = "AIzaSyCJYsg7tvkPJAlfZw8LYHev_p3hAi733Ho")
p1 <- ggmap(get_googlemap(
  center = c(lon = 10.2651, lat = 51.5), #Long/lat of centre
  zoom = 6, 
  color = "bw",
  style = "feature:road|visibility:off&style=element:labels|visibility:off",
  maptype = "terrain")) + 
  geom_point(data = stat_info, aes(x = lon, y = lat, shape = group, group = group, fill = elev), size = 2) +
  scale_shape_manual(values = c(21, 24)) +
  theme(legend.position = "right") +
  scale_fill_distiller(palette = "RdPu", direction = 1)
p1$labels$x <- "Longitude"
p1$labels$y <- "Latitude"
p1$labels$fill <- "Elevation (m)"
p1  + theme(text = element_text(size = 15), axis.text = element_text(size = 15)) + guides(shape = "none")




# evaluation functions
eval1 <- function(object, ids) {
  
  d <- length(object)
  out <- array(NA, dim = c(366, length(ids), d, 7))
  lt.scores <- matrix(NA, nrow = d, ncol = 5, dimnames = list(c(), c("CRPS", "LOGS", "RMSE", "WIDTH", "COVERAGE")))
  

  for (k in 1:d) {
    for (j in 1:length(ids)) {
        out[, j, k, 1] <-  object[[k]][[ids[j]]]$CRPS
        l <- object[[k]][[ids[j]]]$LOGS
        l[!is.finite(l)] <- NA
        out[, j, k, 2] <-  l
        out[, j, k, 3] <-  object[[k]][[ids[j]]]$AE^2
        out[, j, k, 4] <-  object[[k]][[ids[j]]]$WIDTH
        out[, j, k, 5] <-  object[[k]][[ids[j]]]$COVERAGE
        out[, j, k, 6] <-  object[[k]][[ids[j]]]$PIT
        out[, j, k, 7] <-  object[[k]][[ids[j]]]$RUNTIME
    }
    lt.scores[k, 1] <- mean(out[, , k, 1], na.rm = T)
    lt.scores[k, 2] <- mean(out[, , k, 2], na.rm = T)
    lt.scores[k, 3] <- sqrt(mean(out[, , k, 3], na.rm = T))
    lt.scores[k, 4] <- mean(out[, , k, 4], na.rm = T)
    lt.scores[k, 5] <- mean(out[, , k, 5], na.rm = T)
  }
  
  tot.scores <- apply(out[, , , c(1:5)], 4, mean, na.rm = T)
  tot.scores[3] <- sqrt(tot.scores[3])
  tot.scores <- matrix(tot.scores, nrow = 1)
  colnames(tot.scores) <- c("CRPS", "LOGS", "RMSE", "WIDTH", "COVERAGE")
  
  out <- list(out = out, 
              tot.scores = tot.scores,
              lt.scores = lt.scores)
  
  return(out)
  
}
eval2 <- function(object, ids) {
  
  d <- length(object)
  out <- array(NA, dim = c(366, length(ids), d, 7))
  lt.scores <- matrix(NA, nrow = d, ncol = 5, dimnames = list(c(), c("CRPS", "LOGS", "RMSE", "WIDTH", "COVERAGE")))
  
  
  for (k in 1:d) {
    for (j in 1:length(ids)) {
      out[, j, k, 1] <-  object[[k]][[ids[j]]]$scores$CRPS
      l <- object[[k]][[ids[j]]]$scores$LOGS
      l[!is.finite(l)] <- NA
      out[, j, k, 2] <-  l
      out[, j, k, 3] <-  object[[k]][[ids[j]]]$scores$AE^2
      out[, j, k, 4] <-  object[[k]][[ids[j]]]$scores$WIDTH
      out[, j, k, 5] <-  object[[k]][[ids[j]]]$scores$COVERAGE
      out[, j, k, 6] <-  object[[k]][[ids[j]]]$scores$PIT
      out[, j, k, 7] <-  object[[k]][[ids[j]]]$RUNTIME
    }
    lt.scores[k, 1] <- mean(out[, , k, 1], na.rm = T)
    lt.scores[k, 2] <- mean(out[, , k, 2], na.rm = T)
    lt.scores[k, 3] <- sqrt(mean(out[, , k, 3], na.rm = T))
    lt.scores[k, 4] <- mean(out[, , k, 4], na.rm = T)
    lt.scores[k, 5] <- mean(out[, , k, 5], na.rm = T)
  }
  
  tot.scores <- apply(out[, , , c(1:5)], 4, mean, na.rm = T)
  tot.scores[3] <- sqrt(tot.scores[3])
  tot.scores <- matrix(tot.scores, nrow = 1)
  colnames(tot.scores) <- c("CRPS", "LOGS", "RMSE", "WIDTH", "COVERAGE")
  
  out <- list(out = out, 
              tot.scores = tot.scores,
              lt.scores = lt.scores)
  
  return(out)
  
}
# attention: adpated for only 4 leadtimes 24, 48, 72, 96h, 120h! 
raw.eval <- function(dat, ids) {
  
  d <- 5 # adapt also variable lt
  out <- array(NA, dim = c(366, length(ids), d, 6))
  lt.scores <- matrix(NA, nrow = d, ncol = 6, dimnames = list(c(), c("CRPS", "LOGS", "MAE", "RMSE", "WIDTH", "COVERAGE")))
  lt <- c(24, 48, 72, 96, 120)
  m <- 50 # number of ensemble forecasts
  interval.range <- (m-1)/(m+1) * 100
  
  for (k in 1:d) {
    for (j in 1:length(ids)) {
      y <- dat[dat$lt == lt[k] & dat$id == ids[j], "obs"]
      x <- as.matrix(dat[dat$lt == lt[k] & dat$id == ids[j], paste0("temp_", 1:m)])
      out[, j, k, 1] <- crps(y = y, x = x, method = "ens")
      out[, j, k, 2] <- NA
      out[, j, k, 3] <- abs(y - apply(x, 1, median))
      out[, j, k, 4] <- (y - apply(x, 1, mean))^2
      xmin <- apply(x, 1, min)
      xmax <- apply(x, 1, max)
      wc <- cpi(y = y, lower = xmin, upper = xmax, interval.range, separate = c("width", "coverage"), mean = FALSE)
      out[, j, k, 5] <-  wc$width
      out[, j, k, 6] <-  wc$coverage
    }
    lt.scores[k, 1] <- mean(out[, , k, 1], na.rm = T)
    lt.scores[k, 2] <- mean(out[, , k, 2], na.rm = T)
    lt.scores[k, 3] <- mean(out[, , k, 3], na.rm = T)
    lt.scores[k, 4] <- sqrt(mean(out[, , k, 4], na.rm = T))
    lt.scores[k, 5] <- mean(out[, , k, 5], na.rm = T)
    lt.scores[k, 6] <- mean(out[, , k, 6], na.rm = T)
  }
  
  tot.scores <- apply(out[, , , c(1:6)], 4, mean, na.rm = T)
  tot.scores[4] <- sqrt(tot.scores[4])
  tot.scores <- matrix(tot.scores, nrow = 1)
  colnames(tot.scores) <- c("CRPS", "LOGS", "MAE", "RMSE", "WIDTH", "COVERAGE")
  
  out <- list(out = out, 
              tot.scores = tot.scores,
              lt.scores = lt.scores)
  
  return(out)
  
}
bh_test <- function(p, alpha = 0.05, na.action = na.omit) {
  
  if (!is.vector(p)) {
    stop("'p' should be a vector!")
  }
  if (any(p > 1) || any(p < 0)) {
    stop("'p' values have to be in the interval [0,1]!")
  }
  if ((alpha >= 1) || (alpha <= 0)) {
    stop("'alpha' has to be in the interval (0,1)!")
  }
  
  # handle NA
  p <- as.vector(na.action(p))
  
  n  <- length(p)
  r <- rank(x = p, ties.method = "random")
  p_adj <- alpha * r/n
  bh <- p <= p_adj
  df <- data.frame(r = r, p = p, p_adj = p_adj, bh = bh)
  df <- df[order(df$r), ]
  crit <- tail(which(df$bh), 1)
  if (length(crit) != 0) {
    p_crit <- df$p[crit]
    out <- p <= p_crit
  } else {
    out <- rep(FALSE, n)
  }
  
  return(out)
  
}

load("/Users/david/Desktop/AR-project/results/emos/EMOS_log.Rdata")
res.emos <- eval1(output, ids)
load("/Users/david/Desktop/AR-project/results/ar-emos/AR-EMOS.Rdata")
res.aremos <- eval1(output, ids)
load("/Users/david/Desktop/AR-project/results/semos/SEMOS.Rdata")
res.semos <- eval1(output, ids)
load("/Users/david/Desktop/AR-project/results/dar-emos/DAR_EMOS.Rdata")
res.daremos <- eval2(output, ids)
load("~/Desktop/AR-project/results/gar-emos/GMAR_EMOS.Rdata")
res.gmaremos <- eval2(output, ids)
load("~/Desktop/AR-project/results/gar-emos/GAAR_EMOS.Rdata")
res.gaaremos <- eval2(output, ids)
load("~/Desktop/AR-project/results/sar-emos/SAR_EMOS.Rdata")
res.saremos <- eval2(output, ids)
dat <- data[data$date >= as.Date("2020-01-01"), c("lt", "id", "obs", paste0("temp_", 1:50))]
res.raw <- raw.eval(dat, ids)

# Table general results SCORES
r <- rbind(res.raw$tot.scores[-3], 
           res.emos$tot.scores,
           res.aremos$tot.scores,
           res.semos$tot.scores,
           res.daremos$tot.scores,
           res.gmaremos$tot.scores,
           res.saremos$tot.scores)

s <- "WIDTH"
r <- rbind(res.raw$lt.scores[, s],
           res.emos$lt.scores[, s], 
           res.aremos$lt.scores[, s],
           res.semos$lt.scores[, s],
           res.daremos$lt.scores[, s],
           res.gmaremos$lt.scores[, s],
           res.saremos$lt.scores[, s])
rownames(r) <- c("raw", "emos", "ar-emos", "semos", "dar-semos", "gar-semos", "sar-semos")
round(r, 2)



################################
# Histograms over all lead times
################################

# Verification Rank histogram for raw ensemble (adapt data$lt != 108) over all leadtimes
y <- data[data$date >= as.Date("2020-01-01") & data$id %in% ids, "obs"]
x <- as.matrix(data[data$date >= as.Date("2020-01-01") & data$id %in% ids, paste0("temp_", sep = "", 1:50)])
# 6 x 4
p <- vr.hist(y = y, x = x, bins = 17, title = "Raw Ensemble") 
p + theme(text = element_text(size = 15), axis.text = element_text(size = 15))




# PIT histograms for all methods over all leadtimes
tit <- c("EMOS", "AR-EMOS", "SEMOS", "DAR-SEMOS", "DAR-GARCH-SEMOS", "SAR-SEMOS")
u <- c()
u[[1]] <- as.vector(res.emos$out[, , , 6])
u[[2]] <- as.vector(res.aremos$out[, , , 6])
u[[3]] <- as.vector(res.semos$out[, , , 6])
u[[4]] <- as.vector(res.daremos$out[, , , 6])
u[[5]] <- as.vector(res.gmaremos$out[, , , 6])
u[[6]] <- as.vector(res.saremos$out[, , , 6])

p <- pit.hist(u[[1]], bins = 17, title = tit[1], v = T) + 
  ylim(c(0, 1.75)) +
  theme(text = element_text(size = 12), axis.text = element_text(size = 15))
# size 10x5
for(k in 2:6) {
  p <- p + pit.hist(u[[k]], bins = 17, title = tit[k], v = T) + 
    ylim(c(0, 1.75)) +
    theme(text = element_text(size = 12), axis.text = element_text(size = 15))
}
p

################################
# Plot order p of AR(p)
################################

p <- c()
# DAR-EMOS
load("/Users/david/Desktop/AR-project/results/dar-emos/DAR_EMOS.Rdata")
p[[1]] <- sapply(1:d, function(k) sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p))
load("~/Desktop/AR-project/results/gar-emos/GMAR_EMOS.Rdata")
p[[2]] <- sapply(1:d, function(k) sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p))
load("~/Desktop/AR-project/results/sar-emos/SAR_EMOS.Rdata")
p[[3]] <- sapply(1:d, function(k) sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p))

m <- matrix(0, ncol = 31, nrow = 3)
for (k in 1:3) {
  for (j in 1:31) {
    m[k, j] <- sum(as.vector(p[[k]]) == j)
  }
}
m <- m/sum(m[1,])*100
colnames(m) <- 1:31

# size 10 x 5
barplot(m, xlab = expression(italic(p)), ylab = "Relative frequency (%)", ylim = c(0, 140), col = rev(cols)[3:1])
legend(x = 28, y = 140, legend = c("DAR-SEMOS", "DAR-GARCH-SEMOS", "SAR-SEMOS"),
       col = rev(cols)[3:1], pch = 16, cex = 1, pt.cex = 2, bty='n')
grid()


################################
# p-value analysis
################################
d <- 5 

# DAR-EMOS
load("/Users/david/Desktop/AR-project/results/dar-emos/DAR_EMOS.Rdata")
# p-values of squared error Ljung-Box test on DAR-EMOS for each lead time
p.vals <- rbind(colMeans(apply(t(sapply(1:length(ids), function(j) output[[1]][[ids[j]]]$p.value.lbt2)), 2, bh_test))*100,
                colMeans(apply(t(sapply(1:length(ids), function(j) output[[2]][[ids[j]]]$p.value.lbt2)), 2, bh_test))*100,
                colMeans(apply(t(sapply(1:length(ids), function(j) output[[3]][[ids[j]]]$p.value.lbt2)), 2, bh_test))*100,
                colMeans(apply(t(sapply(1:length(ids), function(j) output[[4]][[ids[j]]]$p.value.lbt2)), 2, bh_test))*100,
                colMeans(apply(t(sapply(1:length(ids), function(j) output[[5]][[ids[j]]]$p.value.lbt2)), 2, bh_test))*100
                
)
p.vals <- round(p.vals, 2)
p.vals
print(xtable(p.vals, type = "latex"), file = "table.tex", include.rownames = FALSE)

p.dar <- sapply(1:d, function(k) sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p))
p.val.stat.dar <- sapply(1:d, function(k) sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p.value.adft))
p.val.lbt1.dar <- c()
for (k in 1:d) {
  p.val.lbt1.dar <- rbind(p.val.lbt1.dar, 
                          t(sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p.value.lbt1)))
}
p.val.lbt2.dar <- c()
for (k in 1:d) {
  p.val.lbt2.dar <- rbind(p.val.lbt2.dar, 
                          t(sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p.value.lbt2)))
}
p.val.lbt1.dar <- colMeans(apply(p.val.lbt1.dar, 2, bh_test))*100
p.val.lbt2.dar <- colMeans(apply(p.val.lbt2.dar, 2, bh_test))*100



# GMAR-EMOS
load("~/Desktop/AR-project/results/gar-emos/GMAR_EMOS.Rdata")
p.gmar <- sapply(1:d, function(k) sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p))
p.val.stat.gmar <- sapply(1:d, function(k) sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p.value.adft))
p.val.lbt1.gmar <- c()
for (k in 1:d) {
  p.val.lbt1.gmar <- rbind(p.val.lbt1.gmar, 
                           t(sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p.value.lbt1)))
}
p.val.lbt2.gmar <- c()
for (k in 1:d) {
  p.val.lbt2.gmar <- rbind(p.val.lbt2.gmar, 
                           t(sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p.value.lbt2)))
}
p.val.lbt1.gmar <- colMeans(apply(p.val.lbt1.gmar, 2, bh_test))*100
p.val.lbt2.gmar <- colMeans(apply(p.val.lbt2.gmar, 2, bh_test))*100


# SAR-EMOS
load("~/Desktop/AR-project/results/sar-emos/SAR_EMOS.Rdata")
p.sar <- sapply(1:d, function(k) sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p))
p.val.stat.sar <- sapply(1:d, function(k) sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p.value.adft))
p.val.lbt1.sar <- c()
for (k in 1:d) {
  p.val.lbt1.sar <- rbind(p.val.lbt1.sar, 
                           t(sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p.value.lbt1)))
}
p.val.lbt2.sar <- c()
for (k in 1:d) {
  p.val.lbt2.sar <- rbind(p.val.lbt2.sar, 
                           t(sapply(1:length(ids), function(j) output[[k]][[ids[j]]]$p.value.lbt2)))
}
p.val.lbt1.sar <- colMeans(apply(p.val.lbt1.sar, 2, bh_test))*100
p.val.lbt2.sar <- colMeans(apply(p.val.lbt2.sar, 2, bh_test))*100

p.val.lbt1 <- round(rbind(p.val.lbt1.dar,
                          p.val.lbt1.gmar,
                          p.val.lbt1.sar), 2)
print(xtable(p.val.lbt1, type = "latex"), file = "table.tex", include.rownames = FALSE)
p.val.lbt2 <- round(rbind(p.val.lbt2.dar,
                          p.val.lbt2.gmar,
                          p.val.lbt2.sar), 2)
print(xtable(p.val.lbt2, type = "latex"), file = "table.tex", include.rownames = FALSE)

############################### 
# leadtime specific analysis
###############################
tit <- c("Raw ensemble", "EMOS", "AR-EMOS", "SEMOS", "DAR-SEMOS", "DAR-GARCH-SEMOS", "SAR-SEMOS")
tit <- factor(tit, levels = tit)
x <- as.character(seq(24, 120, by = 24))
x <- factor(x, levels = x)

########## CRPS und CRPSS
# size 8x4
crps.vals <- rbind(res.raw$lt.scores[, 1],
                   res.emos$lt.scores[, 1],
                   res.aremos$lt.scores[, 1],
                   res.semos$lt.scores[, 1],
                   res.daremos$lt.scores[, 1],
                   res.gmaremos$lt.scores[, 1],
                   res.saremos$lt.scores[, 1]
                   )
crpss.vals <- rbind(0, (1- t(t(crps.vals[-1, ])/crps.vals[1, ]))*100)
logs.vals <- rbind(NA,
                   res.emos$lt.scores[, 2],
                   res.aremos$lt.scores[, 2],
                   res.semos$lt.scores[, 2],
                   res.daremos$lt.scores[, 2],
                   res.gmaremos$lt.scores[, 2],
                   res.saremos$lt.scores[, 2]
)
rmse.vals <- rbind(res.raw$lt.scores[, 4],
                   res.emos$lt.scores[, 3],
                   res.aremos$lt.scores[, 3],
                   res.semos$lt.scores[, 3],
                   res.daremos$lt.scores[, 3],
                   res.gmaremos$lt.scores[, 3],
                   res.saremos$lt.scores[, 3]
)
w.vals <- rbind(res.raw$lt.scores[, 5],
                res.emos$lt.scores[, 4],
                res.aremos$lt.scores[, 4],
                res.semos$lt.scores[, 4],
                res.daremos$lt.scores[, 4],
                res.gmaremos$lt.scores[, 4],
                res.saremos$lt.scores[, 4]
)
c.vals <- rbind(res.raw$lt.scores[, 6],
                res.emos$lt.scores[, 5],
                res.aremos$lt.scores[, 5],
                res.semos$lt.scores[, 5],
                res.daremos$lt.scores[, 5],
                res.gmaremos$lt.scores[, 5],
                res.saremos$lt.scores[, 5]
)
df <- data.frame(lt = rep(x, each = length(tit)), 
                 crps = as.vector(crps.vals),
                 crpss =  as.vector(crpss.vals),
                 logs = as.vector(logs.vals),
                 rmse = as.vector(rmse.vals),
                 width = as.vector(w.vals),
                 coverage = as.vector(c.vals),
                 Method = rep(tit, length(x)))

# 8 x 4
p1 <- ggplot(df, aes(x = lt, y = crps, group = Method, color = Method)) +
  geom_line() +
  geom_point() +
  scale_color_manual(values = cols) +
  labs(x = "Lead time (h)", y = "CRPS (°C)") +
  theme_bw() +
  scale_x_discrete(limits = x, labels = as.character(x)) +
  theme(text = element_text(size = 15), axis.text = element_text(size = 15))
p1
p2 <- ggplot(df, aes(x = lt, y = crpss, group = Method, color = Method)) +
  geom_line() +
  geom_point() +
  scale_color_manual(values = cols) +
  labs(x = "Lead time (h)", y = "CRPSS (%)") +
  theme_bw() +
  scale_x_discrete(limits = x, labels = as.character(x)) +
  theme(text = element_text(size = 15), axis.text = element_text(size = 15))
(p1 + p2) + plot_layout(guides = "collect")  & theme(legend.position = "top")

# 8 x 3.5
p3 <- ggplot(df, aes(x = lt, y = logs, group = Method, color = Method)) +
  geom_line() +
  geom_point() +
  scale_color_manual(values = cols) +
  labs(x = "Lead time (h)", y = "LogS (°C)") +
  theme_bw() +
  scale_x_discrete(limits = x, labels = as.character(x)) +
  theme(text = element_text(size = 15), axis.text = element_text(size = 15))
p3
p4 <- ggplot(df, aes(x = lt, y = rmse, group = Method, color = Method)) +
  geom_line() +
  geom_point() +
  scale_color_manual(values = cols) +
  labs(x = "Lead time (h)", y = "RMSE (°C)") +
  theme_bw() +
  scale_x_discrete(limits = x, labels = as.character(x)) +
  theme(text = element_text(size = 15), axis.text = element_text(size = 15))
(p3 + p4) + plot_layout(guides = "collect")  & theme(legend.position = "none")

# 8 x 3.5
p5 <- ggplot(df, aes(x = lt, y = width, group = Method, color = Method)) +
  geom_line() +
  geom_point() +
  scale_color_manual(values = cols) +
  labs(x = "Lead time (h)", y = "Width (°C)") +
  theme_bw() +
  scale_x_discrete(limits = x, labels = as.character(x)) +
  theme(text = element_text(size = 15), axis.text = element_text(size = 15))
p5
p6 <- ggplot(df, aes(x = lt, y = coverage, group = Method, color = Method)) +
  geom_line() +
  geom_point() +
  scale_color_manual(values = cols) +
  labs(x = "Lead time (h)", y = "Coverage (°C)") +
  theme_bw() +
  scale_x_discrete(limits = x, labels = as.character(x)) +
  theme(text = element_text(size = 15), axis.text = element_text(size = 15))
(p5 + p6) + plot_layout(guides = "collect")  & theme(legend.position = "none")

# 8 x 10.5
(p1 + p2 + p3 + p4 + p5 + p6) + plot_layout(guides = "collect", ncol = 2)  & theme(legend.position = "none")

#####################################
# PIT-histograms for leadtimes
#####################################

par(mfrow = c(1, d))
# size 15x3

# PIT EMOS
for(k in 1:d) {
  u0 <- as.vector(res.emos$out[, , k, 6])
  hist(u0, prob = T, border = "white", xlab = "PIT values", ylim = c(0, 2), main = paste0(x[k], " h"), breaks = seq(0, 1, length.out = 18),
       cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5)
  abline(h = 1, lty = "dashed")
  mytext <- paste0("E(U) = ", round(mean(u0), 4), ", Var(U) = ", round(var(u0), 4))
  mtext(side = 3, mytext, adj = 0, cex = 1)
  grid()
}
# PIT AR-EMOS
for(k in 1:d) {
  u0 <- as.vector(res.aremos$out[, , k, 6])
  hist(u0, prob = T, border = "white", xlab = "PIT values", ylim = c(0, 2), main = paste0(x[k], " h"), breaks = seq(0, 1, length.out = 18),
       cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5)
  abline(h = 1, lty = "dashed")
  mytext <- paste0("E(U) = ", round(mean(u0), 4), ", Var(U) = ", round(var(u0), 4))
  mtext(side = 3, mytext, adj = 0, cex = 1)
  grid()
}
# PIT SEMOS
for(k in 1:d) {
  u0 <- as.vector(res.semos$out[, , k, 6])
  hist(u0, prob = T, border = "white", xlab = "PIT values", ylim = c(0, 2), main = paste0(x[k], " h"), breaks = seq(0, 1, length.out = 18),
       cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5)
  abline(h = 1, lty = "dashed")
  mytext <- paste0("E(U) = ", round(mean(u0), 4), ", Var(U) = ", round(var(u0), 4))
  mtext(side = 3, mytext, adj = 0, cex = 1)
  grid()
}
# PIT DAR-EMOS
for(k in 1:d) {
  u0 <- as.vector(res.daremos$out[, , k, 6])
  hist(u0, prob = T, border = "white", xlab = "PIT values", ylim = c(0, 2), main = paste0(x[k], " h"), breaks = seq(0, 1, length.out = 18),
       cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5)
  abline(h = 1, lty = "dashed")
  mytext <- paste0("E(U) = ", round(mean(u0), 4), ", Var(U) = ", round(var(u0), 4))
  mtext(side = 3, mytext, adj = 0, cex = 1)
  grid()
}
# PIT DAR-GARCH-EMOS (*)
for(k in 1:d) {
  u0 <- as.vector(res.gmaremos$out[, , k, 6])
  hist(u0, prob = T, border = "white", xlab = "PIT values", ylim = c(0, 2), main = paste0(x[k], " h"), breaks = seq(0, 1, length.out = 18),
       cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5)
  abline(h = 1, lty = "dashed")
  mytext <- paste0("E(U) = ", round(mean(u0), 4), ", Var(U) = ", round(var(u0), 4))
  mtext(side = 3, mytext, adj = 0, cex = 1)
  grid()
}
# PIT DAR-GARCH-EMOS (+)
for(k in 1:d) {
  u0 <- as.vector(res.gaaremos$out[, , k, 6])
  hist(u0, prob = T, border = "white", xlab = "PIT values", ylim = c(0, 2), main = paste0(x[k], " h"), breaks = seq(0, 1, length.out = 18),
       cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5)
  abline(h = 1, lty = "dashed")
  mytext <- paste0("E(U) = ", round(mean(u0), 4), ", Var(U) = ", round(var(u0), 4))
  mtext(side = 3, mytext, adj = 0, cex = 1)
  grid()
}
# PIT SAR-EMOS
for(k in 1:d) {
  u0 <- as.vector(res.saremos$out[, , k, 6])
  hist(u0, prob = T, border = "white", xlab = "PIT values", ylim = c(0, 2), main = paste0(x[k], " h"), breaks = seq(0, 1, length.out = 18),
       cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5)
  abline(h = 1, lty = "dashed")
  mytext <- paste0("E(U) = ", round(mean(u0), 4), ", Var(U) = ", round(var(u0), 4))
  mtext(side = 3, mytext, adj = 0, cex = 1)
  grid()
}

# Verification Rank histogram for raw ensemble for all leadtimes separately
# size 15 x 3
for (k in x) {
  
df <- data[data$date >= as.Date("2020-01-01") & data$lt == x, c("obs", paste0("temp_", 1:50))]
ranks <- as.numeric(rnk(y = df$obs, x = as.matrix(df[, paste0("temp_", 1:50)]), na.rm = T))
z <- 3
bins <- 17
for (i in 1:bins) {
  ranks[ranks %in% (((i - 1) * z + 1):(i * z))] <- i
}
tab <- rbind(1:bins, 0)
cnt <- table(ranks)
tab[2, as.numeric(names(cnt))] <- as.numeric(cnt)
cnt <- tab[2, ]
r <- cnt/sum(cnt)*length(cnt)
# for better representation
r[c(1, 17)] <- 2

barplot(r, border = "white", ylim = c(0,2), xlab = "Verification rank", ylab = "Density", main = paste0(k, " h"), names = 1:17, col = "lightgrey",
        cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5)
abline(h = 1, lty = "dashed")
grid()
print(k)

}

par(mfrow = c(1, 1))


# Verification Rank histogram for raw ensemble for all leadtimes separately
# size 15 x 3
for (k in x) {
  
  df <- data[data$date >= as.Date("2020-01-01") & data$lt == x, c("obs", paste0("temp_", 1:50))]
  ranks <- as.numeric(rnk(y = df$obs, x = as.matrix(df[, paste0("temp_", 1:50)]), na.rm = T))
  z <- 3
  bins <- 17
  for (i in 1:bins) {
    ranks[ranks %in% (((i - 1) * z + 1):(i * z))] <- i
  }
  tab <- rbind(1:bins, 0)
  cnt <- table(ranks)
  tab[2, as.numeric(names(cnt))] <- as.numeric(cnt)
  cnt <- tab[2, ]
  r <- cnt/sum(cnt)*length(cnt)
  # for better representation
  r[c(1, 17)] <- 2
  
  barplot(r, border = "white", ylim = c(0,2), xlab = "Verification rank", ylab = "Density", main = paste0(k, " h"), names = 1:17, col = "lightgrey",
          cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5)
  abline(h = 1, lty = "dashed")
  grid()
  print(k)
  
}

par(mfrow = c(1, 1))


######################
# SCORE MAPS
######################
mypalette <- brewer.pal(6, "PiYG")
swatchplot(mypalette, cvd = TRUE)

# Map for t2m
values1 <- c(1-apply(res.daremos$out[, , , 1], 2, mean, na.rm = T)/apply(res.semos$out[, , , 1], 2, mean, na.rm = T),
             1-apply(res.gmaremos$out[, , , 1], 2, mean, na.rm = T)/apply(res.semos$out[, , , 1], 2, mean, na.rm = T),
             1-apply(res.saremos$out[, , , 1], 2, mean, na.rm = T)/apply(res.semos$out[, , , 1], 2, mean, na.rm = T)
)
values1 <- as.numeric(values1)*100     
values1 <- matrix(values1, ncol = 3, byrow = F)
method <- apply(values1, 1, which.max)
method <- sapply(1:length(method), function(k) c("DAR-SEMOS",
                                                 "DAR-GARCH-SEMOS",
                                                 "SAR-SEMOS")[method[k]])
table(method)
method[method == "DAR-SEMOS"] <- "DAR-SEMOS (2)"
method[method == "DAR-GARCH-SEMOS"] <- "DAR-GARCH-SEMOS (23)"
method[method == "SAR-SEMOS"] <- "SAR-SEMOS (258)"

values1 <- apply(values1, 1, max)
df <- data.frame(stat_info, 
                 CRPSS = values1,
                 Method = method)
# size 8 x 8
p1 <- ggmap(get_googlemap(
  center = c(lon = 10.2651, lat = 51.5), #Long/lat of centre
  zoom = 6, 
  color = "bw",
  style = "feature:road|visibility:off&style=element:labels|visibility:off",
  maptype = "terrain")) + 
  geom_point(data = df, aes(x = lon, y = lat, shape = Method, group = Method, fill = CRPSS), size = 2) +
  scale_shape_manual(values = c(21, 22, 23)) +
  theme(legend.position = "right", legend.key = element_rect(fill = "white")) +
  scale_fill_gradient2(low = mypalette[1], 
                       mid = "white",
                       midpoint = 0,
                       high = tail(mypalette, 1),
                       na.value = "black") 
p1$labels$x <- "Longitude"
p1$labels$y <- "Latitude"
p1$labels$colour <- "CRPSS over SEMOS (%)"
p1 <- p1 + guides(fill = guide_colorbar(order = 1, title = "CRPSS over SEMOS (%)"),
                  shape = guide_legend(order = 2)) + theme(text = element_text(size = 15))
p1


scores <- array(NA, dim = c(366, length(ids), 5, 7))
scores[, , , 1] <- res.raw$out[, , , 1]
scores[, , , 2] <- res.emos$out[, , , 1]
scores[, , , 3] <- res.aremos$out[, , , 1]
scores[, , , 4] <- res.semos$out[, , , 1]
scores[, , , 5] <- res.daremos$out[, , , 1]
scores[, , , 6] <- res.gmaremos$out[, , , 1]
scores[, , , 7] <- res.saremos$out[, , , 1]


# function to create significance tables
bh_test <- function(p, alpha = 0.05, na.action = na.omit) {
  
  if (!is.vector(p)) {
    stop("'p' should be a vector!")
  }
  if (any(p > 1) || any(p < 0)) {
    stop("'p' values have to be in the interval [0,1]!")
  }
  if ((alpha >= 1) || (alpha <= 0)) {
    stop("'alpha' has to be in the interval (0,1)!")
  }
  
  # handle NA
  p <- as.vector(na.action(p))
  
  n  <- length(p)
  r <- rank(x = p, ties.method = "random")
  p_adj <- alpha * r/n
  bh <- p <= p_adj
  df <- data.frame(r = r, p = p, p_adj = p_adj, bh = bh)
  df <- df[order(df$r), ]
  crit <- tail(which(df$bh), 1)
  if (length(crit) != 0) {
    p_crit <- df$p[crit]
    out <- p <= p_crit
  } else {
    out <- rep(FALSE, n)
  }
  
  return(out)
  
}
significance.table <- function(scores, alpha = 0.05) {
  
  d <- dim(scores)[4]
  l <- dim(scores)[3]
  q <- dim(scores)[2]
  output <- matrix(NA, nrow = d, ncol = d)
  
  for (i in 1:d) {
    for (j in c(1:d)[-i]) {
      
      p.values <- c()
      for (r in 1:l) {
        for (k in 1:q) {
          # s1 method one would like to prove to be better; s2 competing method 
          # => alternative = "less"
          e <- na.omit(cbind(scores[, k, r, i], s2 = scores[, k, r, j]))
          p.values <- c(p.values, 
                        ensAR::dm_test(s1 = e[, 1], 
                                       s2 = e[, 2],
                                       alternative = "less",
                                       h = r)$p.value)
        }
      }  
      p.values <- as.vector(na.omit(p.values))
      output[i, j] <- sum(bh_test(p.values, alpha = alpha))/(q*l)*100
    }
  }
  
  # return percentage of stations which perform sig. better by the method in the row than by the method in the column 
  # test was carried out by a Diebold-Mariano-test followed by a Benjamini-Hochberg correction to account for 
  # multiple testing by correction rate of alpha
  return(output)
  
}

sig <- significance.table(scores)
methods <- c("Raw ensemble", "EMOS", "AR-EMOS", "SEMOS", "DAR-SEMOS", "DAR-GARCH-SEMOS", "SAR-SEMOS")
methods <- factor(methods, levels = methods)
df1 <- data.frame(method1 = rep(methods, times = 7),
                  method2 = rep(methods, each = 7),
                  values = round(as.vector(sig), 2),
                  char.values = sprintf("%0.2f", round(sig, digits = 2)))

# size 7 x 6
p1 <- ggplot(data = df1, aes(x = method2, y = method1, fill = values)) + 
  geom_tile() + 
  scale_fill_gradient2(low = mypalette[1], 
                       mid = "white",
                       midpoint = 0,
                       high = tail(mypalette, 1),
                       na.value = "grey",
                       name = "%") +
  geom_text(aes(label = char.values)) +
  theme_bw() + xlab("") + ylab("") + 
  theme(axis.text.x = element_text(angle = 90, vjust = 0.5, hjust=1),
        legend.position = "right")  + theme(text = element_text(size = 15))
p1 






